Classification of gapless Z2 spin liquids in three-dimensional Kitaev models

Frustrated quantum magnets can harbor unconventional spin liquid ground states in which the elementary magnetic moments fractionalize into new emergent degrees of freedom. While the fractionalization of quantum numbers is one of the recurring themes in modern condensed matter physics, it often remains a challenge to devise a controlled analytical framework tracking this phenomenon. A notable exception is the exactly solvable Kitaev model, in which spin degrees of freedom fractionalize into Majorana fermions and a Z2 gauge field. Here we discuss the physics of fractionalization in three-dimensional Kitaev models and demonstrate that the itinerant Majorana fermions generically form a (semi)metal which, depending on the underlying lattice structure, exhibits Majorana Fermi surfaces, nodal lines or topologically protected Weyl nodes. We show that the nature of these Majorana metals can be deduced from an elementary symmetry analysis of the projective time-reversal and inversion symmetries for a given lattice. This allows us to comprehensively classify the gapless spin liquids of Kitaev models for the most elementary tricoordinated lattices in three dimensions. We further expand this classification by addressing the effects of time-reversal symmetry breaking and additional interactions.

==> anc/10_3_a.vesta <==
#VESTA_FORMAT_VERSION 3.3.0


CRYSTAL

TITLE
New structure

GROUP
214 1 I 41 3 2
SYMOP
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1   1
 0.500000  0.000000  0.500000 -1  0  0   0 -1  0   0  0  1   1
 0.000000  0.500000  0.500000 -1  0  0   0  1  0   0  0 -1   1
 0.500000  0.500000  0.000000  1  0  0   0 -1  0   0  0 -1   1
 0.000000  0.000000  0.000000  0  0  1   1  0  0   0  1  0   1
 0.500000  0.500000  0.000000  0  0  1  -1  0  0   0 -1  0   1
 0.500000  0.000000  0.500000  0  0 -1  -1  0  0   0  1  0   1
 0.000000  0.500000  0.500000  0  0 -1   1  0  0   0 -1  0   1
 0.000000  0.000000  0.000000  0  1  0   0  0  1   1  0  0   1
 0.000000  0.500000  0.500000  0 -1  0   0  0  1  -1  0  0   1
 0.500000  0.500000  0.000000  0  1  0   0  0 -1  -1  0  0   1
 0.500000  0.000000  0.500000  0 -1  0   0  0 -1   1  0  0   1
 0.750000  0.250000  0.250000  0  1  0   1  0  0   0  0 -1   1
 0.750000  0.750000  0.750000  0 -1  0  -1  0  0   0  0 -1   1
 0.250000  0.250000  0.750000  0  1  0  -1  0  0   0  0  1   1
 0.250000  0.750000  0.250000  0 -1  0   1  0  0   0  0  1   1
 0.750000  0.250000  0.250000  1  0  0   0  0  1   0 -1  0   1
 0.250000  0.750000  0.250000 -1  0  0   0  0  1   0  1  0   1
 0.750000  0.750000  0.750000 -1  0  0   0  0 -1   0 -1  0   1
 0.250000  0.250000  0.750000  1  0  0   0  0 -1   0  1  0   1
 0.750000  0.250000  0.250000  0  0  1   0  1  0  -1  0  0   1
 0.250000  0.250000  0.750000  0  0  1   0 -1  0   1  0  0   1
 0.250000  0.750000  0.250000  0  0 -1   0  1  0   1  0  0   1
 0.750000  0.750000  0.750000  0  0 -1   0 -1  0  -1  0  0   1
 0.500000  0.500000  0.500000  1  0  0   0  1  0   0  0  1   1
 0.000000  0.500000  0.000000 -1  0  0   0 -1  0   0  0  1   1
 0.500000  0.000000  0.000000 -1  0  0   0  1  0   0  0 -1   1
 0.000000  0.000000  0.500000  1  0  0   0 -1  0   0  0 -1   1
 0.500000  0.500000  0.500000  0  0  1   1  0  0   0  1  0   1
 0.000000  0.000000  0.500000  0  0  1  -1  0  0   0 -1  0   1
 0.000000  0.500000  0.000000  0  0 -1  -1  0  0   0  1  0   1
 0.500000  0.000000  0.000000  0  0 -1   1  0  0   0 -1  0   1
 0.500000  0.500000  0.500000  0  1  0   0  0  1   1  0  0   1
 0.500000  0.000000  0.000000  0 -1  0   0  0  1  -1  0  0   1
 0.000000  0.000000  0.500000  0  1  0   0  0 -1  -1  0  0   1
 0.000000  0.500000  0.000000  0 -1  0   0  0 -1   1  0  0   1
 0.250000  0.750000  0.750000  0  1  0   1  0  0   0  0 -1   1
 0.250000  0.250000  0.250000  0 -1  0  -1  0  0   0  0 -1   1
 0.750000  0.750000  0.250000  0  1  0  -1  0  0   0  0  1   1
 0.750000  0.250000  0.750000  0 -1  0   1  0  0   0  0  1   1
 0.250000  0.750000  0.750000  1  0  0   0  0  1   0 -1  0   1
 0.750000  0.250000  0.750000 -1  0  0   0  0  1   0  1  0   1
 0.250000  0.250000  0.250000 -1  0  0   0  0 -1   0 -1  0   1
 0.750000  0.750000  0.250000  1  0  0   0  0 -1   0  1  0   1
 0.250000  0.750000  0.750000  0  0  1   0  1  0  -1  0  0   1
 0.750000  0.750000  0.250000  0  0  1   0 -1  0   1  0  0   1
 0.750000  0.250000  0.750000  0  0 -1   0  1  0   1  0  0   1
 0.250000  0.250000  0.250000  0  0 -1   0 -1  0  -1  0  0   1
 -1.0 -1.0 -1.0  0 0 0  0 0 0  0 0 0
TRANM 0
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1
LTRANSL
 -1
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
LORIENT
 -1   0   0   0   0
 1.000000  0.000000  0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000  0.000000  1.000000
LMATRIX
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000  0.000000
CELLP
  8.000000   8.000000   8.000000  90.000000  90.000000  90.000000
  0.000000   0.000000   0.000000   0.000000   0.000000   0.000000
STRUC
  1  A          1  1.0000   0.125000   0.125000   0.125000    8a     .32
                            0.000000   0.000000   0.000000  0.00
  0 0 0 0 0 0 0
THERI 0
  1          1  1.000000
  0 0 0
SHAPE
  0       0       0       0   0.000000  0   192   192   192   192
BOUND
       0        2         0        2         0        2
  0   0   0   0  0
SBOND
  1     A     A    0.00000    3.00000  0  1  1  0  0  0.300  1.000 180 180 180
  0 0 0 0
SITET
  1          1  1.0000  44 117 157  76  76  76 204  0
  0 0 0 0 0 0
VECTR
 0 0 0 0 0
VECTT
 0 0 0 0 0
SPLAN
  0   0   0   0
LBLAT
 -1
LBLSP
 -1
DLATM
 -1
DLBND
 -1
DLPLY
 -1
PLN2D
  0   0   0   0
ATOMT
  1          A  1.0000  44 117 157  76  76  76 204
  0 0 0 0 0 0
SCENE
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 1.000000  0.000000  0.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
  0.018  -0.030
  0.000
  1.357
HBOND 0 2

STYLE
DISPF 24671
MODEL   0  1  0
SURFS   0  1  1
SECTS  96  1
FORMS   0  1
ATOMS   1  0  0
BONDS   0
POLYS   5
VECTS 1.000000
FORMP
  1  1.0   0   0   0
ATOMP
 24  24   0  50  2.0   0
BONDP
  1  16  0.300  1.000 180 180 180
POLYP
 204 1  1.000 180 180 180
ISURF
  1   4 -1.0842e-19 255 255   0 127 255
  0   0   0   0
TEX3P
  1  0.00000E+00  1.00000E+00
SECTP
  1  0.00000E+00  1.00000E+00  0.00000E+00
HKLPP
 192 1  1.000 255   0 255
UCOLP
   0   1  1.000   0   0   0
COMPS 1
LABEL 1    12  1.000 0
PROJT 1  0.962
BKGRC
 255 255 255
DPTHQ 1 -0.5000  3.5000
LIGHT0 1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
  26  26  26 255
 179 179 179 255
 255 255 255 255
LIGHT1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT2
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT3
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
ATOMM
 204 204 204 255
  25.600
BONDM
 255 255 255 255
 128.000
POLYM
 255 255 255 255
 128.000
SURFM
   0   0   0 255
 128.000
FORMM
 255 255 255 255
 128.000
HKLPM
 255 255 255 255
 128.000


==> anc/10_3_b.vesta <==
#VESTA_FORMAT_VERSION 3.3.0


CRYSTAL

TITLE
New structure

GROUP
141 1 I 41/a m d
SYMOP
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1   1
 0.500000  0.500000  0.500000 -1  0  0   0 -1  0   0  0  1   1
 0.000000  0.500000  0.250000  0 -1  0   1  0  0   0  0  1   1
 0.500000  0.000000  0.750000  0  1  0  -1  0  0   0  0  1   1
 0.500000  0.000000  0.750000 -1  0  0   0  1  0   0  0 -1   1
 0.000000  0.500000  0.250000  1  0  0   0 -1  0   0  0 -1   1
 0.500000  0.500000  0.500000  0  1  0   1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000  0 -1  0  -1  0  0   0  0 -1   1
 0.000000  0.500000  0.250000 -1  0  0   0 -1  0   0  0 -1   1
 0.500000  0.000000  0.750000  1  0  0   0  1  0   0  0 -1   1
 0.000000  0.000000  0.000000  0  1  0  -1  0  0   0  0 -1   1
 0.500000  0.500000  0.500000  0 -1  0   1  0  0   0  0 -1   1
 0.500000  0.500000  0.500000  1  0  0   0 -1  0   0  0  1   1
 0.000000  0.000000  0.000000 -1  0  0   0  1  0   0  0  1   1
 0.500000  0.000000  0.750000  0 -1  0  -1  0  0   0  0  1   1
 0.000000  0.500000  0.250000  0  1  0   1  0  0   0  0  1   1
 0.500000  0.500000  0.500000  1  0  0   0  1  0   0  0  1   1
 0.000000  0.000000  0.000000 -1  0  0   0 -1  0   0  0  1   1
 0.500000  0.000000  0.750000  0 -1  0   1  0  0   0  0  1   1
 0.000000  0.500000  0.250000  0  1  0  -1  0  0   0  0  1   1
 0.000000  0.500000  0.250000 -1  0  0   0  1  0   0  0 -1   1
 0.500000  0.000000  0.750000  1  0  0   0 -1  0   0  0 -1   1
 0.000000  0.000000  0.000000  0  1  0   1  0  0   0  0 -1   1
 0.500000  0.500000  0.500000  0 -1  0  -1  0  0   0  0 -1   1
 0.500000  0.000000  0.750000 -1  0  0   0 -1  0   0  0 -1   1
 0.000000  0.500000  0.250000  1  0  0   0  1  0   0  0 -1   1
 0.500000  0.500000  0.500000  0  1  0  -1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000  0 -1  0   1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000  1  0  0   0 -1  0   0  0  1   1
 0.500000  0.500000  0.500000 -1  0  0   0  1  0   0  0  1   1
 0.000000  0.500000  0.250000  0 -1  0  -1  0  0   0  0  1   1
 0.500000  0.000000  0.750000  0  1  0   1  0  0   0  0  1   1
 -1.0 -1.0 -1.0  0 0 0  0 0 0  0 0 0
TRANM 0
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1
LTRANSL
 -1
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
LORIENT
 -1   0   0   0   0
 1.000000  0.000000  0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000  0.000000  1.000000
LMATRIX
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000  0.000000
CELLP
 10.000000  10.000000  34.640999  90.000000  90.000000  90.000000
  0.000000   0.000000   0.000000   0.000000   0.000000   0.000000
STRUC
  1 Ir          1  1.0000   0.000000   0.000000   0.083333    8e   2mm .
                            0.000000   0.000000   0.000000  0.00
  0 0 0 0 0 0 0
THERI 0
  1          1  1.000000
  0 0 0
SHAPE
  0       0       0       0   0.000000  0   192   192   192   192
BOUND
       0        3         0        3         0        2
  0   0   0   0  0
SBOND
  1    Ir    Ir    0.00000    6.00000  0  1  1  0  0  0.500  1.000 180 180 180
  0 0 0 0
SITET
  1          1  2.0000  44 117 157 201 206 114 204  0
  0 0 0 0 0 0
VECTR
 0 0 0 0 0
VECTT
 0 0 0 0 0
SPLAN
  0   0   0   0
LBLAT
 -1
LBLSP
 -1
DLATM
 -1
DLBND
 -1
DLPLY
 -1
PLN2D
  0   0   0   0
ATOMT
  1         Ir  2.0000  44 117 157 201 206 114 204
  0 0 0 0 0 0
SCENE
 0.000000 -0.000000  1.000000  0.000000
 1.000000 -0.000000 -0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
  0.000   0.000
  0.000
  1.284
HBOND 0 2

STYLE
DISPF 155743
MODEL   0  1  0
SURFS   0  1  1
SECTS  96  1
FORMS   0  1
ATOMS   0  0  1
BONDS   0
POLYS   1
VECTS 1.000000
FORMP
  1  1.0   0   0   0
ATOMP
 24  24   0  50  2.0   0
BONDP
  1  16  0.500  1.000 180 180 180
POLYP
 204 1  1.000 180 180 180
ISURF
  0   0   0   0
TEX3P
  1  0.00000E+00  1.00000E+00
SECTP
  1  0.00000E+00  1.00000E+00  0.00000E+00
HKLPP
 192 1  1.000 255   0 255
UCOLP
   0   1  1.000   0   0   0
COMPS 1
LABEL 1    12  1.000 0
PROJT 1  0.962
BKGRC
 255 255 255
DPTHQ 1 -0.5000  3.5000
LIGHT0 1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
  26  26  26 255
 179 179 179 255
 255 255 255 255
LIGHT1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT2
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT3
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
ATOMM
 204 204 204 255
  25.600
BONDM
 255 255 255 255
 128.000
POLYM
 255 255 255 255
 128.000
SURFM
   0   0   0 255
 128.000
FORMM
 255 255 255 255
 128.000
HKLPM
 255 255 255 255
 128.000


==> anc/10_3_c.vesta <==
#VESTA_FORMAT_VERSION 3.3.0


CRYSTAL

TITLE
New structure

GROUP
151 1 P 31 1 2
SYMOP
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1   1
 0.000000  0.000000  0.333333  0 -1  0   1 -1  0   0  0  1   1
 0.000000  0.000000  0.666667 -1  1  0  -1  0  0   0  0  1   1
 0.000000  0.000000  0.666667  0 -1  0  -1  0  0   0  0 -1   1
 0.000000  0.000000  0.333333 -1  1  0   0  1  0   0  0 -1   1
 0.000000  0.000000  0.000000  1  0  0   1 -1  0   0  0 -1   1
 -1.0 -1.0 -1.0  0 0 0  0 0 0  0 0 0
TRANM 0
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1
LTRANSL
 -1
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
LORIENT
 -1   0   0   0   0
 1.000000  0.000000  0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000  0.000000  1.000000
LMATRIX
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000  0.000000
CELLP
 10.000000  10.000000  25.980801  90.000000  90.000000 120.000000
  0.000000   0.000000   0.000000   0.000000   0.000000   0.000000
STRUC
  1 Ir          1  1.0000   0.333333   0.166667   0.111111    6c       1
                            0.000000   0.000000   0.000000  0.00
  0 0 0 0 0 0 0
THERI 0
  1          1  1.000000
  0 0 0
SHAPE
  0       0       0       0   0.000000  0   192   192   192   192
BOUND
       0        3         0        3         0        2
  0   0   0   0  0
SBOND
  1    Ir    Ir    0.00000    6.00000  0  1  1  0  0  0.500  1.000 180 180 180
  0 0 0 0
SITET
  1          1  2.0000  44 117 157 201 206 114 204  0
  0 0 0 0 0 0
VECTR
 0 0 0 0 0
VECTT
 0 0 0 0 0
SPLAN
  0   0   0   0
LBLAT
 -1
LBLSP
 -1
DLATM
 -1
DLBND
 -1
DLPLY
 -1
PLN2D
  0   0   0   0
ATOMT
  1         Ir  2.0000  44 117 157 201 206 114 204
  0 0 0 0 0 0
SCENE
 0.000000  0.000000  1.000000  0.000000
 0.866025  0.500000 -0.000000  0.000000
-0.500000  0.866025  0.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
  0.012   0.089
  0.000
  1.462
HBOND 0 2

STYLE
DISPF 155743
MODEL   0  1  0
SURFS   0  1  1
SECTS  96  1
FORMS   0  1
ATOMS   0  0  1
BONDS   0
POLYS   1
VECTS 1.000000
FORMP
  1  1.0   0   0   0
ATOMP
 24  24   0  50  2.0   0
BONDP
  1  16  0.500  1.000 180 180 180
POLYP
 204 1  1.000 180 180 180
ISURF
  0   0   0   0
TEX3P
  1  0.00000E+00  1.00000E+00
SECTP
  1  0.00000E+00  1.00000E+00  0.00000E+00
HKLPP
 192 1  1.000 255   0 255
UCOLP
   0   1  1.000   0   0   0
COMPS 1
LABEL 1    12  1.000 0
PROJT 1  0.962
BKGRC
 255 255 255
DPTHQ 1 -0.5000  3.5000
LIGHT0 1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
  26  26  26 255
 179 179 179 255
 255 255 255 255
LIGHT1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT2
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT3
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
ATOMM
 204 204 204 255
  25.600
BONDM
 255 255 255 255
 128.000
POLYM
 255 255 255 255
 128.000
SURFM
   0   0   0 255
 128.000
FORMM
 255 255 255 255
 128.000
HKLPM
 255 255 255 255
 128.000


==> anc/8_3_a.vesta <==
#VESTA_FORMAT_VERSION 3.3.0


CRYSTAL

TITLE
New structure

GROUP
180 1 P 62 2 2
SYMOP
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1   1
 0.000000  0.000000  0.666667  0 -1  0   1 -1  0   0  0  1   1
 0.000000  0.000000  0.333333 -1  1  0  -1  0  0   0  0  1   1
 0.000000  0.000000  0.000000 -1  0  0   0 -1  0   0  0  1   1
 0.000000  0.000000  0.666667  0  1  0  -1  1  0   0  0  1   1
 0.000000  0.000000  0.333333  1 -1  0   1  0  0   0  0  1   1
 0.000000  0.000000  0.666667  0  1  0   1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000  1 -1  0   0 -1  0   0  0 -1   1
 0.000000  0.000000  0.333333 -1  0  0  -1  1  0   0  0 -1   1
 0.000000  0.000000  0.666667  0 -1  0  -1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000 -1  1  0   0  1  0   0  0 -1   1
 0.000000  0.000000  0.333333  1  0  0   1 -1  0   0  0 -1   1
 -1.0 -1.0 -1.0  0 0 0  0 0 0  0 0 0
TRANM 0
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1
LTRANSL
 -1
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
LORIENT
 -1   0   0   0   0
 1.000000  0.000000  0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000  0.000000  1.000000
LMATRIX
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000  0.000000
CELLP
 10.000000  10.000000   8.485000  90.000000  90.000000 120.000000
  0.000000   0.000000   0.000000   0.000000   0.000000   0.000000
STRUC
  1  A          1  1.0000   0.400000   0.800000   0.000000    6i     ..2
                            0.000000   0.000000   0.000000  0.00
  0 0 0 0 0 0 0
THERI 0
  1          1  1.000000
  0 0 0
SHAPE
  0       0       0       0   0.000000  0   192   192   192   192
BOUND
       0        3         0        3         0        2
  0   0   0   0  0
SBOND
  1     A     A    0.00000    3.50000  0  1  1  0  0  0.400  1.000 180 180 180
  0 0 0 0
SITET
  1          1  1.2000  44 117 157  76  76  76 204  0
  0 0 0 0 0 0
VECTR
 0 0 0 0 0
VECTT
 0 0 0 0 0
SPLAN
  0   0   0   0
LBLAT
 -1
LBLSP
 -1
DLATM
 -1
DLBND
 -1
DLPLY
 -1
PLN2D
  0   0   0   0
ATOMT
  1          A  1.2000  44 117 157  76  76  76 204
  0 0 0 0 0 0
SCENE
 1.000000 -0.000000 -0.000000  0.000000
 0.000000  1.000000 -0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
  0.016   0.013
  0.000
  1.695
HBOND 0 2

STYLE
DISPF 24671
MODEL   0  1  0
SURFS   0  1  1
SECTS  96  1
FORMS   0  1
ATOMS   0  0  0
BONDS   0
POLYS   1
VECTS 1.000000
FORMP
  1  1.0   0   0   0
ATOMP
 24  24   0  50  2.0   0
BONDP
  1  16  0.400  1.000 180 180 180
POLYP
 204 1  1.000 180 180 180
ISURF
  1 1868693513         -0 255 255   0 127 255
  0   0   0   0
TEX3P
  1  0.00000E+00  1.00000E+00
SECTP
  1  0.00000E+00  1.00000E+00  0.00000E+00
HKLPP
 192 1  1.000 255   0 255
UCOLP
   0   1  1.000   0   0   0
COMPS 1
LABEL 1    12  1.000 0
PROJT 1  0.962
BKGRC
 255 255 255
DPTHQ 1 -0.5000  3.5000
LIGHT0 1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
  26  26  26 255
 179 179 179 255
 255 255 255 255
LIGHT1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT2
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT3
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
ATOMM
 204 204 204 255
  25.600
BONDM
 255 255 255 255
 128.000
POLYM
 255 255 255 255
 128.000
SURFM
   0   0   0 255
 128.000
FORMM
 255 255 255 255
 128.000
HKLPM
 255 255 255 255
 128.000


==> anc/8_3_b.vesta <==
#VESTA_FORMAT_VERSION 3.3.0


CRYSTAL

TITLE
New structure

GROUP
166 1 R -3 m
SYMOP
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1   1
 0.000000  0.000000  0.000000 -1  0  0   0 -1  0   0  0 -1   1
 0.000000  0.000000  0.000000  0 -1  0   1 -1  0   0  0  1   1
 0.000000  0.000000  0.000000  0  1  0  -1  1  0   0  0 -1   1
 0.000000  0.000000  0.000000 -1  1  0  -1  0  0   0  0  1   1
 0.000000  0.000000  0.000000  1 -1  0   1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000  0  1  0   1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000  0 -1  0  -1  0  0   0  0  1   1
 0.000000  0.000000  0.000000  1 -1  0   0 -1  0   0  0 -1   1
 0.000000  0.000000  0.000000 -1  1  0   0  1  0   0  0  1   1
 0.000000  0.000000  0.000000 -1  0  0  -1  1  0   0  0 -1   1
 0.000000  0.000000  0.000000  1  0  0   1 -1  0   0  0  1   1
 0.666667  0.333333  0.333333  1  0  0   0  1  0   0  0  1   1
 0.666667  0.333333  0.333333 -1  0  0   0 -1  0   0  0 -1   1
 0.666667  0.333333  0.333333  0 -1  0   1 -1  0   0  0  1   1
 0.666667  0.333333  0.333333  0  1  0  -1  1  0   0  0 -1   1
 0.666667  0.333333  0.333333 -1  1  0  -1  0  0   0  0  1   1
 0.666667  0.333333  0.333333  1 -1  0   1  0  0   0  0 -1   1
 0.666667  0.333333  0.333333  0  1  0   1  0  0   0  0 -1   1
 0.666667  0.333333  0.333333  0 -1  0  -1  0  0   0  0  1   1
 0.666667  0.333333  0.333333  1 -1  0   0 -1  0   0  0 -1   1
 0.666667  0.333333  0.333333 -1  1  0   0  1  0   0  0  1   1
 0.666667  0.333333  0.333333 -1  0  0  -1  1  0   0  0 -1   1
 0.666667  0.333333  0.333333  1  0  0   1 -1  0   0  0  1   1
 0.333333  0.666667  0.666667  1  0  0   0  1  0   0  0  1   1
 0.333333  0.666667  0.666667 -1  0  0   0 -1  0   0  0 -1   1
 0.333333  0.666667  0.666667  0 -1  0   1 -1  0   0  0  1   1
 0.333333  0.666667  0.666667  0  1  0  -1  1  0   0  0 -1   1
 0.333333  0.666667  0.666667 -1  1  0  -1  0  0   0  0  1   1
 0.333333  0.666667  0.666667  1 -1  0   1  0  0   0  0 -1   1
 0.333333  0.666667  0.666667  0  1  0   1  0  0   0  0 -1   1
 0.333333  0.666667  0.666667  0 -1  0  -1  0  0   0  0  1   1
 0.333333  0.666667  0.666667  1 -1  0   0 -1  0   0  0 -1   1
 0.333333  0.666667  0.666667 -1  1  0   0  1  0   0  0  1   1
 0.333333  0.666667  0.666667 -1  0  0  -1  1  0   0  0 -1   1
 0.333333  0.666667  0.666667  1  0  0   1 -1  0   0  0  1   1
 -1.0 -1.0 -1.0  1 0 0  0 0 0  0 0 0
TRANM 0
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1
LTRANSL
 -1
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
LORIENT
 -1   0   0   0   0
 1.000000  0.000000  0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000  0.000000  1.000000
LMATRIX
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000  0.000000
CELLP
 10.000000  10.000000   5.000000  90.000000  90.000000 120.000000
  0.000000   0.000000   0.000000   0.000000   0.000000   0.000000
STRUC
  1  A          1  1.0000   0.400000   0.000000   0.000000   18f      .2
                            0.000000   0.000000   0.000000  0.00
  0 0 0 0 0 0 0
THERI 0
  1          1  1.000000
  0 0 0
SHAPE
  0       0       0       0   0.000000  0   192   192   192   192
BOUND
       0        2         0        2         0        2
  0   0   0   0  0
SBOND
  1     A     A    0.00000    2.20000  0  1  1  0  0  0.200  1.000 180 180 180
  0 0 0 0
SITET
  1          1  0.6000  44 117 157  76  76  76 204  0
  0 0 0 0 0 0
VECTR
 0 0 0 0 0
VECTT
 0 0 0 0 0
SPLAN
  0   0   0   0
LBLAT
 -1
LBLSP
 -1
DLATM
 -1
DLBND
 -1
DLPLY
 -1
PLN2D
  0   0   0   0
ATOMT
  1          A  0.6000  44 117 157  76  76  76 204
  0 0 0 0 0 0
SCENE
 1.000000 -0.000000 -0.000000  0.000000
 0.000000  1.000000 -0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
  0.005   0.032
  0.000
  1.645
HBOND 0 2

STYLE
DISPF 155743
MODEL   0  1  0
SURFS   0  1  1
SECTS  96  1
FORMS   0  1
ATOMS   0  0  1
BONDS   0
POLYS   1
VECTS 1.000000
FORMP
  1  1.0   0   0   0
ATOMP
 24  24   0  50  2.0   0
BONDP
  1  16  0.200  1.000 180 180 180
POLYP
 204 1  1.000 180 180 180
ISURF
  0   0   0   0
TEX3P
  1  0.00000E+00  1.00000E+00
SECTP
  1  0.00000E+00  1.00000E+00  0.00000E+00
HKLPP
 192 1  1.000 255   0 255
UCOLP
   0   1  1.000   0   0   0
COMPS 1
LABEL 1    12  1.000 0
PROJT 1  0.962
BKGRC
 255 255 255
DPTHQ 1 -0.5000  3.5000
LIGHT0 1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
  26  26  26 255
 179 179 179 255
 255 255 255 255
LIGHT1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT2
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT3
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
ATOMM
 204 204 204 255
  25.600
BONDM
 255 255 255 255
 128.000
POLYM
 255 255 255 255
 128.000
SURFM
   0   0   0 255
 128.000
FORMM
 255 255 255 255
 128.000
HKLPM
 255 255 255 255
 128.000


==> anc/8_3_c.vesta <==
#VESTA_FORMAT_VERSION 3.3.0


CRYSTAL

TITLE
New structure

GROUP
194 1 P 63/m m c
SYMOP
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1   1
 0.000000  0.000000  0.000000 -1  0  0   0 -1  0   0  0 -1   1
 0.000000  0.000000  0.000000  0 -1  0   1 -1  0   0  0  1   1
 0.000000  0.000000  0.000000  0  1  0  -1  1  0   0  0 -1   1
 0.000000  0.000000  0.000000 -1  1  0  -1  0  0   0  0  1   1
 0.000000  0.000000  0.000000  1 -1  0   1  0  0   0  0 -1   1
 0.000000  0.000000  0.500000 -1  0  0   0 -1  0   0  0  1   1
 0.000000  0.000000  0.500000  1  0  0   0  1  0   0  0 -1   1
 0.000000  0.000000  0.500000  0  1  0  -1  1  0   0  0  1   1
 0.000000  0.000000  0.500000  0 -1  0   1 -1  0   0  0 -1   1
 0.000000  0.000000  0.500000  1 -1  0   1  0  0   0  0  1   1
 0.000000  0.000000  0.500000 -1  1  0  -1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000  0  1  0   1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000  0 -1  0  -1  0  0   0  0  1   1
 0.000000  0.000000  0.000000  1 -1  0   0 -1  0   0  0 -1   1
 0.000000  0.000000  0.000000 -1  1  0   0  1  0   0  0  1   1
 0.000000  0.000000  0.000000 -1  0  0  -1  1  0   0  0 -1   1
 0.000000  0.000000  0.000000  1  0  0   1 -1  0   0  0  1   1
 0.000000  0.000000  0.500000  0 -1  0  -1  0  0   0  0 -1   1
 0.000000  0.000000  0.500000  0  1  0   1  0  0   0  0  1   1
 0.000000  0.000000  0.500000 -1  1  0   0  1  0   0  0 -1   1
 0.000000  0.000000  0.500000  1 -1  0   0 -1  0   0  0  1   1
 0.000000  0.000000  0.500000  1  0  0   1 -1  0   0  0 -1   1
 0.000000  0.000000  0.500000 -1  0  0  -1  1  0   0  0  1   1
 -1.0 -1.0 -1.0  1 0 0  0 0 0  0 0 0
TRANM 0
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1
LTRANSL
 -1
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
LORIENT
 -1   0   0   0   0
 1.000000  0.000000  0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000  0.000000  1.000000
LMATRIX
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000  0.000000
CELLP
 10.000000  10.000000   4.000000  90.000000  90.000000 120.000000
  0.000000   0.000000   0.000000   0.000000   0.000000   0.000000
STRUC
  1  A          1  1.0000   0.466660   0.933330   0.250000    6h     mm2
                            0.000000   0.000000   0.000000  0.00
  2  A          2  1.0000   0.333333   0.666667   0.250000    2c    -6m2
                            0.000000   0.000000   0.000000  0.00
  0 0 0 0 0 0 0
THERI 0
  1          1  1.000000
  2          2  1.000000
  0 0 0
SHAPE
  0       0       0       0   0.000000  0   192   192   192   192
BOUND
       0        3         0        3         0        3
  0   0   0   0  0
SBOND
  1     A     A    0.00000    2.50000  0  1  1  0  0  0.250  1.000 180 180 180
  0 0 0 0
SITET
  1          1  0.8000  44 117 157  76  76  76 204  0
  2          2  0.8000  44 117 157  76  76  76 204  0
  0 0 0 0 0 0
VECTR
 0 0 0 0 0
VECTT
 0 0 0 0 0
SPLAN
  0   0   0   0
LBLAT
 -1
LBLSP
 -1
DLATM
 -1
DLBND
 -1
DLPLY
 -1
PLN2D
  0   0   0   0
ATOMT
  1          A  0.8000  44 117 157  76  76  76 204
  0 0 0 0 0 0
SCENE
 1.000000 -0.000000 -0.000000  0.000000
 0.000000  1.000000 -0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
  0.030   0.013
  0.000
  1.469
HBOND 0 2

STYLE
DISPF 155743
MODEL   0  1  0
SURFS   0  1  1
SECTS  96  1
FORMS   0  1
ATOMS   0  0  1
BONDS   0
POLYS   1
VECTS 1.000000
FORMP
  1  1.0   0   0   0
ATOMP
 24  24   0  50  2.0   0
BONDP
  1  16  0.250  1.000 180 180 180
POLYP
 204 1  1.000 180 180 180
ISURF
  0   0   0   0
TEX3P
  1  0.00000E+00  1.00000E+00
SECTP
  1  0.00000E+00  1.00000E+00  0.00000E+00
HKLPP
 192 1  1.000 255   0 255
UCOLP
   0   1  1.000   0   0   0
COMPS 1
LABEL 1    12  1.000 0
PROJT 1  0.962
BKGRC
 255 255 255
DPTHQ 1 -0.5000  3.5000
LIGHT0 1
 0.973132  0.047280 -0.225341  0.000000
-0.125273  0.929874 -0.345890  0.000000
 0.193185  0.364826  0.910814  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
  26  26  26 255
 179 179 179 255
 255 255 255 255
LIGHT1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT2
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT3
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
ATOMM
 204 204 204 255
  25.600
BONDM
 255 255 255 255
 128.000
POLYM
 255 255 255 255
 128.000
SURFM
   0   0   0 255
 128.000
FORMM
 255 255 255 255
 128.000
HKLPM
 255 255 255 255
 128.000


==> anc/8_3_n.vesta <==
#VESTA_FORMAT_VERSION 3.3.0


CRYSTAL

TITLE
New structure

GROUP
139 1 I 4/m m m
SYMOP
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1   1
 0.000000  0.000000  0.000000 -1  0  0   0 -1  0   0  0 -1   1
 0.000000  0.000000  0.000000 -1  0  0   0 -1  0   0  0  1   1
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0 -1   1
 0.000000  0.000000  0.000000  0 -1  0   1  0  0   0  0  1   1
 0.000000  0.000000  0.000000  0  1  0  -1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000  0  1  0  -1  0  0   0  0  1   1
 0.000000  0.000000  0.000000  0 -1  0   1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000 -1  0  0   0  1  0   0  0 -1   1
 0.000000  0.000000  0.000000  1  0  0   0 -1  0   0  0  1   1
 0.000000  0.000000  0.000000  1  0  0   0 -1  0   0  0 -1   1
 0.000000  0.000000  0.000000 -1  0  0   0  1  0   0  0  1   1
 0.000000  0.000000  0.000000  0  1  0   1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000  0 -1  0  -1  0  0   0  0  1   1
 0.000000  0.000000  0.000000  0 -1  0  -1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000  0  1  0   1  0  0   0  0  1   1
 0.500000  0.500000  0.500000  1  0  0   0  1  0   0  0  1   1
 0.500000  0.500000  0.500000 -1  0  0   0 -1  0   0  0 -1   1
 0.500000  0.500000  0.500000 -1  0  0   0 -1  0   0  0  1   1
 0.500000  0.500000  0.500000  1  0  0   0  1  0   0  0 -1   1
 0.500000  0.500000  0.500000  0 -1  0   1  0  0   0  0  1   1
 0.500000  0.500000  0.500000  0  1  0  -1  0  0   0  0 -1   1
 0.500000  0.500000  0.500000  0  1  0  -1  0  0   0  0  1   1
 0.500000  0.500000  0.500000  0 -1  0   1  0  0   0  0 -1   1
 0.500000  0.500000  0.500000 -1  0  0   0  1  0   0  0 -1   1
 0.500000  0.500000  0.500000  1  0  0   0 -1  0   0  0  1   1
 0.500000  0.500000  0.500000  1  0  0   0 -1  0   0  0 -1   1
 0.500000  0.500000  0.500000 -1  0  0   0  1  0   0  0  1   1
 0.500000  0.500000  0.500000  0  1  0   1  0  0   0  0 -1   1
 0.500000  0.500000  0.500000  0 -1  0  -1  0  0   0  0  1   1
 0.500000  0.500000  0.500000  0 -1  0  -1  0  0   0  0 -1   1
 0.500000  0.500000  0.500000  0  1  0   1  0  0   0  0  1   1
 -1.0 -1.0 -1.0  1 0 0  0 0 0  0 0 0
TRANM 0
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1
LTRANSL
 -1
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
LORIENT
 -1   0   0   0   0
 1.000000  0.000000  0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000  0.000000  1.000000
LMATRIX
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000  0.000000
CELLP
 10.000000  10.000000   8.200000  90.000000  90.000000  90.000000
  0.000000   0.000000   0.000000   0.000000   0.000000   0.000000
STRUC
  1  A          1  1.0000   0.322000   0.822000   0.250000   16k     ..2
                            0.000000   0.000000   0.000000  0.00
  2  A          2  1.0000   0.000000   0.322000   0.125000   16n     .m.
                            0.000000   0.000000   0.000000  0.00
  0 0 0 0 0 0 0
THERI 0
  1          1  1.000000
  2          2  1.000000
  0 0 0
SHAPE
  0       0       0       0   0.000000  0   192   192   192   192
BOUND
       0        2         0        2         0        2
  0   0   0   0  0
SBOND
  1     A     A    0.00000    2.10000  0  1  1  0  0  0.200  1.000 180 180 180
  0 0 0 0
SITET
  1          1  0.9000  44 117 157  76  76  76 204  0
  2          2  0.9000  44 117 157  76  76  76 204  0
  0 0 0 0 0 0
VECTR
 0 0 0 0 0
VECTT
 0 0 0 0 0
SPLAN
  0   0   0   0
LBLAT
 -1
LBLSP
 -1
DLATM
 -1
DLBND
 -1
DLPLY
 -1
PLN2D
  0   0   0   0
ATOMT
  1          A  0.9000  44 117 157  76  76  76 204
  0 0 0 0 0 0
SCENE
 1.000000 -0.000000 -0.000000  0.000000
 0.000000  1.000000 -0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
  0.107   0.000
  0.000
  1.246
HBOND 0 2

STYLE
DISPF 155743
MODEL   0  1  0
SURFS   0  1  1
SECTS  96  1
FORMS   0  1
ATOMS   0  0  1
BONDS   0
POLYS   1
VECTS 1.000000
FORMP
  1  1.0   0   0   0
ATOMP
 24  24   0  50  2.0   0
BONDP
  1  16  0.200  1.000 180 180 180
POLYP
 204 1  1.000 180 180 180
ISURF
  0   0   0   0
TEX3P
  1  0.00000E+00  1.00000E+00
SECTP
  1  0.00000E+00  1.00000E+00  0.00000E+00
HKLPP
 192 1  1.000 255   0 255
UCOLP
   0   1  1.000   0   0   0
COMPS 1
LABEL 1    12  1.000 0
PROJT 1  0.962
BKGRC
 255 255 255
DPTHQ 1 -0.5000  3.5000
LIGHT0 1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
  26  26  26 255
 179 179 179 255
 255 255 255 255
LIGHT1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT2
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT3
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
ATOMM
 204 204 204 255
  25.600
BONDM
 255 255 255 255
 128.000
POLYM
 255 255 255 255
 128.000
SURFM
   0   0   0 255
 128.000
FORMM
 255 255 255 255
 128.000
HKLPM
 255 255 255 255
 128.000


==> anc/9_3_a.vesta <==
#VESTA_FORMAT_VERSION 3.3.0


CRYSTAL

TITLE
New structure

GROUP
166 1 R -3 m
SYMOP
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1   1
 0.000000  0.000000  0.000000 -1  0  0   0 -1  0   0  0 -1   1
 0.000000  0.000000  0.000000  0 -1  0   1 -1  0   0  0  1   1
 0.000000  0.000000  0.000000  0  1  0  -1  1  0   0  0 -1   1
 0.000000  0.000000  0.000000 -1  1  0  -1  0  0   0  0  1   1
 0.000000  0.000000  0.000000  1 -1  0   1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000  0  1  0   1  0  0   0  0 -1   1
 0.000000  0.000000  0.000000  0 -1  0  -1  0  0   0  0  1   1
 0.000000  0.000000  0.000000  1 -1  0   0 -1  0   0  0 -1   1
 0.000000  0.000000  0.000000 -1  1  0   0  1  0   0  0  1   1
 0.000000  0.000000  0.000000 -1  0  0  -1  1  0   0  0 -1   1
 0.000000  0.000000  0.000000  1  0  0   1 -1  0   0  0  1   1
 0.666667  0.333333  0.333333  1  0  0   0  1  0   0  0  1   1
 0.666667  0.333333  0.333333 -1  0  0   0 -1  0   0  0 -1   1
 0.666667  0.333333  0.333333  0 -1  0   1 -1  0   0  0  1   1
 0.666667  0.333333  0.333333  0  1  0  -1  1  0   0  0 -1   1
 0.666667  0.333333  0.333333 -1  1  0  -1  0  0   0  0  1   1
 0.666667  0.333333  0.333333  1 -1  0   1  0  0   0  0 -1   1
 0.666667  0.333333  0.333333  0  1  0   1  0  0   0  0 -1   1
 0.666667  0.333333  0.333333  0 -1  0  -1  0  0   0  0  1   1
 0.666667  0.333333  0.333333  1 -1  0   0 -1  0   0  0 -1   1
 0.666667  0.333333  0.333333 -1  1  0   0  1  0   0  0  1   1
 0.666667  0.333333  0.333333 -1  0  0  -1  1  0   0  0 -1   1
 0.666667  0.333333  0.333333  1  0  0   1 -1  0   0  0  1   1
 0.333333  0.666667  0.666667  1  0  0   0  1  0   0  0  1   1
 0.333333  0.666667  0.666667 -1  0  0   0 -1  0   0  0 -1   1
 0.333333  0.666667  0.666667  0 -1  0   1 -1  0   0  0  1   1
 0.333333  0.666667  0.666667  0  1  0  -1  1  0   0  0 -1   1
 0.333333  0.666667  0.666667 -1  1  0  -1  0  0   0  0  1   1
 0.333333  0.666667  0.666667  1 -1  0   1  0  0   0  0 -1   1
 0.333333  0.666667  0.666667  0  1  0   1  0  0   0  0 -1   1
 0.333333  0.666667  0.666667  0 -1  0  -1  0  0   0  0  1   1
 0.333333  0.666667  0.666667  1 -1  0   0 -1  0   0  0 -1   1
 0.333333  0.666667  0.666667 -1  1  0   0  1  0   0  0  1   1
 0.333333  0.666667  0.666667 -1  0  0  -1  1  0   0  0 -1   1
 0.333333  0.666667  0.666667  1  0  0   1 -1  0   0  0  1   1
 -1.0 -1.0 -1.0  1 0 0  0 0 0  0 0 0
TRANM 0
 0.000000  0.000000  0.000000  1  0  0   0  1  0   0  0  1
LTRANSL
 -1
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
LORIENT
 -1   0   0   0   0
 1.000000  0.000000  0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000  0.000000  1.000000
LMATRIX
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000  0.000000
CELLP
 10.000000  10.000000  13.140000  90.000000  90.000000 120.000000
  0.000000   0.000000   0.000000   0.000000   0.000000   0.000000
STRUC
  1  A          1  1.0000   0.388000   0.000000   0.000000   18f      .2
                            0.000000   0.000000   0.000000  0.00
  2  B          2  1.0000   0.153000  -0.153000   0.750000   18h      .m
                            0.000000   0.000000   0.000000  0.00
  0 0 0 0 0 0 0
THERI 0
  1          1  1.000000
  2          2  1.000000
  0 0 0
SHAPE
  0       0       0       0   0.000000  0   192   192   192   192
BOUND
       0        2         0        2         0        1
  0   0   0   0  0
SBOND
  1     A     A    0.00000    2.30000  0  1  1  0  0  0.300  1.000 180 180 180
  2     A     B    0.00000    2.30000  0  1  1  0  0  0.300  1.000 180 180 180
  3     B     B    0.00000    2.30000  0  1  1  0  0  0.300  1.000 180 180 180
  0 0 0 0
SITET
  1          1  0.9000  44 117 157  76  76  76 204  0
  2          2  0.9000  44 117 157  31 162  15 204  0
  0 0 0 0 0 0
VECTR
 0 0 0 0 0
VECTT
 0 0 0 0 0
SPLAN
  0   0   0   0
LBLAT
 -1
LBLSP
 -1
DLATM
 -1
DLBND
 -1
DLPLY
 -1
PLN2D
  0   0   0   0
ATOMT
  1          A  0.9000   0 128 128  76  76  76 204
  2          B  0.9000  44 117 157  31 162  15 204
  0 0 0 0 0 0
SCENE
 1.000000 -0.000000 -0.000000  0.000000
 0.000000  1.000000 -0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
  0.000   0.004
  0.000
  1.550
HBOND 0 2

STYLE
DISPF 155743
MODEL   0  1  0
SURFS   0  1  1
SECTS  96  1
FORMS   0  1
ATOMS   0  0  1
BONDS   0
POLYS   1
VECTS 1.000000
FORMP
  1  1.0   0   0   0
ATOMP
 24  24   0  50  2.0   0
BONDP
  1  16  0.300  1.000 180 180 180
POLYP
 204 1  1.000 180 180 180
ISURF
  0   0   0   0
TEX3P
  1  0.00000E+00  1.00000E+00
SECTP
  1  0.00000E+00  1.00000E+00  0.00000E+00
HKLPP
 192 1  1.000 255   0 255
UCOLP
   0   1  1.000   0   0   0
COMPS 1
LABEL 1    12  1.000 0
PROJT 1  0.962
BKGRC
 255 255 255
DPTHQ 1 -0.5000  3.5000
LIGHT0 1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
  26  26  26 255
 179 179 179 255
 255 255 255 255
LIGHT1
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT2
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
LIGHT3
 1.000000  0.000000  0.000000  0.000000
 0.000000  1.000000  0.000000  0.000000
 0.000000  0.000000  1.000000  0.000000
 0.000000  0.000000  0.000000  1.000000
 0.000000  0.000000 20.000000  0.000000
 0.000000  0.000000 -1.000000
   0   0   0   0
   0   0   0   0
   0   0   0   0
ATOMM
 204 204 204 255
  25.600
BONDM
 255 255 255 255
 128.000
POLYM
 255 255 255 255
 128.000
SURFM
   0   0   0 255
 128.000
FORMM
 255 255 255 255
 128.000
HKLPM
 255 255 255 255
 128.000

